Erasure Coding for Small Objects in In-Memory KV Storage

We present MemEC, an erasure-coding-based in-memory key-value (KV) store that achieves high availability and fast recovery while keeping low data redundancy across storage servers. MemEC is specifically designed for workloads dominated by small objects. By encoding objects in entirety, MemEC is shown to incur 60% less storage redundancy for small objects than existing replication- and erasure-coding-based approaches. It also supports graceful transitions between decentralized requests in normal mode (i.e., no failures) and coordinated requests in degraded mode (i.e., with failures). We evaluate our MemEC prototype via testbed experiments under read-heavy and update-heavy YCSB workloads. We show that MemEC achieves high throughput and low latency in both normal and degraded modes, and supports fast transitions between the two modes.

==> charts/encoding/latency/gen_plot_data.r <==
##
## R --no-save < gen_plot_data.r
##

trials = read.table("raw.tsv")
# print the table
trials

for ( i in 1:(nrow(trials)) ) {

	d = trials[i,c(2:11)]
	# student t-test (one-sample, 95% confidence)
	res = t.test(d)

	# print the "variables" in result
	#names(res)

	lower = res$conf.int[1]
	upper = res$conf.int[2]
	mean = res$estimate["mean of x"]

	stat = c(mean, lower, upper)

	write(stat, "data.tsv", append=TRUE)
}


==> charts/encoding/throughput/gen_plot_data.r <==
##
## R --no-save < gen_plot_data.r
##

trials = read.table("raw.tsv")
# print the table
trials

for ( i in 1:(nrow(trials)) ) {

	d = trials[i,c(2:11)]
	# student t-test (one-sample, 95% confidence)
	res = t.test(d)

	# print the "variables" in result
	#names(res)

	lower = res$conf.int[1]
	upper = res$conf.int[2]
	mean = res$estimate["mean of x"]

	stat = c(mean, lower, upper)

	write(stat, "data.tsv", append=TRUE)
}


==> charts/plot_all.sh <==
#!/bin/bash

list=$(find . -name "*.gnu")

for p in $list; do
	dir=$(echo $p | sed 's/[a-z_]*\.gnu$//g')
	file=$(echo $p | sed 's/^.*\/\([a-z_]*.gnu\)$/\1/g')

	pushd $dir
	gnuplot $file
	popd
done


==> charts/redundancy/calculate.js <==
var AR = function( K, V, M, R, n, k ) {
	return ( ( n - k + 1 ) * ( K + V + M + R ) / ( K + V + M ) )
}

var HE = function( K, V, M, R, n, k ) {
	return ( ( ( K + M + R ) * ( n - k + 1 ) + n * V / k ) / ( K + V + M ) )
}

var AE = function( K, V, M, R, n, k, I, Occ, C ) {
	return ( ( n * ( K + V + M ) / k + R / Occ + n * ( I + R / Occ ) / ( k * C / ( K + V + M ) ) ) / ( K + V + M ) )
}

var print = function( V, ar, he, ae ) {
	console.log( V + "\t" + ar + "\t" + he + "\t" + ae )
}

var printWithDiff = function( V, base, val1, val2 ) {
	var val1Diff = ( val1 - base ) / base * 100.0
	var val2Diff = ( val2 - base ) / base * 100.0
	console.log( V + "\t" + base + "\t" + val1 + " (" + val1Diff +  "%)\t" + val2 + " (" + val2Diff + "%)" )
}

var printWithDiff2 = function( V, val, base1, base2 ) {
	var base1Perc = ( base1 - val ) / base1 * 100.0
	var base2Perc = ( base2 - val ) / base2 * 100.0
	console.log( V + "\t" + val + "\t" + base1 + " (" + base1Perc +  "%)\t" + base2 + " (" + base2Perc + "%)" )
}

// Configuration
var M = 4,
    C = 4096,
    R = 8,
    I = 4,
    Occ = 0.9;

var printAllRedundancy = function( Vs, Ve ) {
	( [ [ 10, 8 ], [ 14, 10 ] ] ).forEach( function( nk ) { // (n, k )
		var n = nk[ 0 ], k = nk[ 1 ];
		( [ 8, 32 ] ).forEach( function( K ) { // Key size
			console.log( "K = " + K + "; (n, k) = (" + n + ", " + k + ")" );
			for ( V = Vs; V < Ve; V++ ) {
				printWithDiff2(
					V,
					AE( K, V, M, R, n, k, I, Occ, C ),
					AR( K, V, M, R, n, k ),
					HE( K, V, M, R, n, k )
				)
			}
		} )
	} )
}

var printAllOccForAE = function( Vs, Ve ) {
	( [ [ 10, 8 ], [ 14, 10 ] ] ).forEach( function( nk ) { // (n, k )
		var n = nk[ 0 ], k = nk[ 1 ];
		( [ 8, 32 ] ).forEach( function( K ) { // Key size
			console.log( nk );
			for ( V = Vs; V < Ve; V++ ) {
				printWithDiff(
					V,
					AE( K, V, M, R, n, k, I, 1.0, C ),
					AE( K, V, M, R, n, k, I, 0.9, C ),
					AE( K, V, M, R, n, k, I, 0.95, C )
				)
			}
		} )
	} )
}

printAllRedundancy( 1, 11 )
// printAllOccForAE( 1, 1000 )


==> charts/remapping_set/gen_plot_data.r <==
##
## R --no-save < gen_plot_data.r
##

trials = read.table("result.txt")
# print the table
trials

for ( i in 1:(nrow(trials)) ) {

	d = trials[i,c(2:11)]
	# student t-test (one-sample, 95% confidence)
	res = t.test(d)

	# print the "variables" in result
	#names(res)

	lower = res$conf.int[1]
	upper = res$conf.int[2]
	mean = res$estimate["mean of x"]

	stat = c(mean, lower, upper)

	write(stat, "data.tsv", append=TRUE)
}


==> images/pdf/convert.sh <==
#!/bin/bash

for file in *.pdf; do
	output="../$(echo $file | sed s/\.pdf//g).eps"
	inkscape ${file} --export-eps=${output}
done

